The cuspidal cubic and line arrangements with only triple points

We describe a new infinite family of line arrangements in the projective plane with only triple points singularities and recover previously known examples.

==> anc/2024-12-18-LineArrangementsTriplePoints.txt <==
We use MAGMA software ; there is a online calculator here : http://magma.maths.usyd.edu.au/calc/

//The matroid M27 is given by the 117 triples:
[ [ 1, 2, 3 ], [ 1, 4, 7 ], [ 1, 5, 9 ], [ 1, 6, 8 ], [ 1, 10, 19 ], [ 1, 11, 21 ], [ 1, 12, 20 ], [ 1, 13, 25 ], [ 1, 14, 27 ], [ 1, 15, 26 ], [ 1, 16, 22 ], [ 1, 17, 24 ], [ 1, 18, 23 ], [ 2, 4, 9 ], [ 2, 5, 8 ], [ 2, 6, 7 ], [ 2, 10, 21 ], [ 2, 11, 20 ], [ 2, 12, 19 ], [ 2, 13, 27 ], [ 2, 14, 26 ], [ 2, 15, 25 ], [ 2, 16, 24 ], [ 2, 17, 23 ], [ 2, 18, 22 ], [ 3, 4, 8 ], [ 3, 5, 7 ], [ 3, 6, 9 ], [ 3, 10, 20 ], [ 3, 11, 19 ], [ 3, 12, 21 ], [ 3, 13, 26 ], [ 3, 14, 25 ], [ 3, 15, 27 ], [ 3, 16, 23 ], [ 3, 17, 22 ], [ 3, 18, 24 ], [ 4, 5, 6 ], [ 4, 10, 25 ], [ 4, 11, 27 ], [ 4, 12, 26 ], [ 4, 13, 22 ], [ 4, 14, 24 ], [ 4, 15, 23 ], [ 4, 16, 19 ], [ 4, 17, 21 ], [ 4, 18, 20 ], [ 5, 10, 27 ], [ 5, 11, 26 ], [ 5, 12, 25 ], [ 5, 13, 24 ], [ 5, 14, 23 ], [ 5, 15, 22 ], [ 5, 16, 21 ], [ 5, 17, 20 ], [ 5, 18, 19 ], [ 6, 10, 26 ], [ 6, 11, 25 ], [ 6, 12, 27 ], [ 6, 13, 23 ], [ 6, 14, 22 ], [ 6, 15, 24 ], [ 6, 16, 20 ], [ 6, 17, 19 ], [ 6, 18, 21 ], [ 7, 8, 9 ], [ 7, 10, 22 ], [ 7, 11, 24 ], [ 7, 12, 23 ], [ 7, 13, 19 ], [ 7, 14, 21 ], [ 7, 15, 20 ], [ 7, 16, 25 ], [ 7, 17, 27 ], [ 7, 18, 26 ], [ 8, 10, 24 ], [ 8, 11, 23 ], [ 8, 12, 22 ], [ 8, 13, 21 ], [ 8, 14, 20 ], [ 8, 15, 19 ], [ 8, 16, 27 ], [ 8, 17, 26 ], [ 8, 18, 25 ], [ 9, 10, 23 ], [ 9, 11, 22 ], [ 9, 12, 24 ], [ 9, 13, 20 ], [ 9, 14, 19 ], [ 9, 15, 21 ], [ 9, 16, 26 ], [ 9, 17, 25 ], [ 9, 18, 27 ], [ 10, 11, 12 ], [ 10, 13, 16 ], [ 10, 14, 18 ], [ 10, 15, 17 ], [ 11, 13, 18 ], [ 11, 14, 17 ], [ 11, 15, 16 ], [ 12, 13, 17 ], [ 12, 14, 16 ], [ 12, 15, 18 ], [ 13, 14, 15 ], [ 16, 17, 18 ], [ 19, 20, 21 ], [ 19, 22, 25 ], [ 19, 23, 27 ], [ 19, 24, 26 ], [ 20, 22, 27 ], [ 20, 23, 26 ], [ 20, 24, 25 ], [ 21, 22, 26 ], [ 21, 23, 25 ], [ 21, 24, 27 ], [ 22, 23, 24 ], [ 25, 26, 27 ] ] ;

Using Oscar, we obtain that the scheme RE below contains the moduli space \cR(M_27) as on open sub-scheme. The complementary hypersurface is the union of around a thoushand hypersurfaces. However one may use a random point in GF(3^4)  and obtain examples of realizations. Below we use the generic point.
//
AA<x1,x2,x3,x4>:=AffineSpace(GF(3),4);
Eq:=[x1*x2^2*x3 + 2*x1*x2^2*x4 + 2*x1*x2^2 + x1*x2*x3*x4 + 2*x1*x2*x4^2 + x1*x2*x4 + 2*x1*x4^2 + x2^2*x3*x4 + 2*x2^2*x4^2 + 2*x2^2*x4 + 2*x2*x4^2, x1^2*x2*x3 + 2*x1^2*x2*x4 + x1^2*x3*x4 + 2*x1^2*x4^2 + x1*x2*x3*x4 + 2*x1*x2*x4^2 + x1*x2*x4 + x1*x4^2 + x2*x4^2, x1^2*x2^2 + 2*x1^2*x2*x4 + x1^2*x4^2 + 2*x1*x2^2*x4 + 2*x1*x2*x4^2 + x2^2*x4^2]; 
RE:=Scheme(AA,Eq);
IRC:=IrreducibleComponents(RE);
[Dimension(q): q in IRC] eq [ 3, 2 ];
[IsReduced(q): q in IRC] eq [ true, false ];
RE1:=IRC[1];
RE1;
//the scheme Z of the paper:
RE2:=IRC[2];
RE2;
RRE2:=ReducedSubscheme(RE2);
//the scheme Z_red of the paper:
RRE2;
IsSubscheme(RRE2,RE1) eq true;

//given a point (x1,...,x4)  the 27 lines have normal vectors given in the list L27 below.

L27:=[[1,0,1,0,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,1,0,x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+2*x1*x4^5+x1*x4^4+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^3+x2*x3*x4^4+2*x2*x4^5+x2*x4^4,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+2*x1*x4^5+x1*x4^4+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^3+x2*x3*x4^4+2*x2*x4^5+x2*x4^4,x2*x4,x4,x4,x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+2*x1*x4^5+x1*x4^4+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^3+x2*x3*x4^4+2*x2*x4^5+x2*x4^4,x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+2*x1*x4^5+x1*x4^4+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^3+x2*x3*x4^4+2*x2*x4^5+x2*x4^4,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+2*x1*x4^5+x1*x4^4+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^3+x2*x3*x4^4+2*x2*x4^5+x2*x4^4,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+2*x1*x4^5+x1*x4^4+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^3+x2*x3*x4^4+2*x2*x4^5+x2*x4^4,x1*x2^2+2*x1*x2*x4+x1*x4^2+x2^2*x4^2+x2^2*x4+x2*x4^2,x2*x4^2,x4^3,x2*x4,x4^2,1],[0,1,1,0,2*x2^2*x3*x4^2+x2^2*x4^3,2*x2^2*x3*x4^2+x2^2*x4^3,0,1,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2*x4^4+2*x1*x2*x3^2*x4^4+x1*x2*x3*x4^5+x1*x2*x3*x4^3+2*x1*x2*x4^5+2*x1*x2*x4^4+x1*x3*x4^5+x1*x3*x4^4+2*x1*x4^5+2*x2^2*x3^2*x4^4+x2^2*x3*x4^5+x2^2*x3*x4^4+x2*x3*x4^5+x2*x3*x4^4+2*x2*x4^5,x1*x2^2*x4+x1*x2^2+x1*x2*x3^2*x4+2*x1*x2*x3*x4^2+x1*x2*x3*x4+x1*x2*x4^2+2*x1*x2*x4+x1*x3^2*x4^2+2*x1*x3*x4^3+x1*x3*x4^2+x1*x4^2+x2^2*x3^2*x4^2+2*x2^2*x3*x4^3+x2^2*x4^2+x2^2*x4+x2*x3^2*x4^2+2*x2*x3*x4^3+x2*x3*x4^2+x2*x4^2,2*x1*x2^3*x4+2*x1*x4^4+x2^3*x3^2*x4^3+2*x2^3*x3*x4^4+x2^3*x3*x4^3+2*x2^3*x4^4+2*x2^3*x4^2+2*x2^2*x3*x4^4+x2^2*x4^5+x2^2*x4^3+2*x2*x4^4,2*x1*x2*x3+x1*x2*x4+2*x1*x3*x4+x1*x4^2+x2*x4^2+2*x2*x4+x4^2,x2*x3,x1*x3+2*x1+x4,2*x1*x2^3*x4^2+2*x1*x4^5+x2^3*x3^2*x4^3+2*x2^3*x3*x4^4+2*x2^3*x3*x4^3+x2^3*x4^4+2*x2^3*x4^3+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^4+2*x2*x4^5,x1*x2^2*x4^4+x1*x2^2*x4^3+2*x1*x2*x3^2*x4^4+x1*x2*x3*x4^5+x1*x2*x3*x4^4+x1*x2*x4^5+2*x1*x2*x4^4+x1*x3*x4^5+x1*x4^5+2*x2^2*x3^2*x4^4+x2^2*x3*x4^5+x2^2*x4^5+x2^2*x4^4+x2*x3*x4^5+x2*x4^5,2*x1*x2^2*x4+2*x1*x2*x3*x4^2+x1*x2*x4^3+x1*x2*x4^2+2*x1*x3*x4^3+x1*x4^4+2*x1*x4^3+x2^2*x3^2*x4^2+2*x2^2*x3*x4^3+x2^2*x3*x4^2+2*x2^2*x4^3+2*x2^2*x4^2+x2*x3*x4^3+2*x2*x4^4+2*x2*x4^3,2*x1*x2^3*x4^2+2*x1*x4^5+x2^3*x3^2*x4^3+2*x2^3*x3*x4^4+2*x2^3*x3*x4^3+x2^3*x4^4+2*x2^3*x4^3+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^4+2*x2*x4^5,2*x1*x2^2*x4+2*x1*x2*x3*x4^2+x1*x2*x4^3+x1*x2*x4^2+2*x1*x3*x4^3+x1*x4^4+2*x1*x4^3+x2^2*x3^2*x4^2+2*x2^2*x3*x4^3+x2^2*x3*x4^2+2*x2^2*x4^3+2*x2^2*x4^2+x2*x3*x4^3+2*x2*x4^4+2*x2*x4^3,x1*x2^2*x4^4+x1*x2^2*x4^3+2*x1*x2*x3^2*x4^4+x1*x2*x3*x4^5+x1*x2*x3*x4^4+x1*x2*x4^5+2*x1*x2*x4^4+x1*x3*x4^5+x1*x4^5+2*x2^2*x3^2*x4^4+x2^2*x3*x4^5+x2^2*x4^5+x2^2*x4^4+x2*x3*x4^5+x2*x4^5,2*x1*x2*x3*x4+x1*x2*x4^2+2*x1*x3*x4^2+x1*x4^3+x2^2*x3*x4^2+2*x2^2*x4^2+2*x2*x3*x4^2+2*x2*x4^3,x1*x2*x3*x4+2*x1*x2*x4+x2*x4^2,x2*x3*x4^2,x1*x2*x3+2*x1*x4+x2*x4,2*x1*x2*x3+x1*x2*x4+2*x1*x3*x4+x1*x4^2+x2*x4^2+x2*x4+2*x4^2,x3],[0,0,0,1,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+x2^2*x3*x4^2+2*x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,2*x2^2*x3*x4^2+x2^2*x4^3,2*x2^2*x3*x4^2+x2^2*x4^3,1,x1*x2^2+x1*x2*x3*x4+2*x1*x2*x4^2+2*x1*x2*x4+x1*x3*x4^2+2*x1*x4^3+x1*x4^2+2*x2^2*x3*x4^2+x2^2*x4^3+x2^2*x4+x2*x3*x4^2+2*x2*x4^3+x2*x4^2,x1*x2^2*x4^4+2*x1*x2*x3*x4^5+x1*x2*x3*x4^4+x1*x2*x3*x4^3+x1*x2*x4^6+x1*x2*x4^5+2*x1*x2*x4^4+x1*x3*x4^4+x1*x4^6+2*x1*x4^5+2*x2^2*x3*x4^5+2*x2^2*x3*x4^4+x2^2*x4^6+2*x2^2*x4^5+x2*x3*x4^4+x2*x4^6+2*x2*x4^5,2*x1*x2^2*x4+x1*x2^2+x1*x2*x3^2*x4+x1*x2*x3*x4+2*x1*x2*x4^3+2*x1*x2*x4+x1*x3^2*x4^2+x1*x3*x4^2+2*x1*x4^4+x1*x4^3+x1*x4^2+x2^2*x3*x4^3+x2^2*x3*x4^2+2*x2^2*x4^4+2*x2^2*x4^3+2*x2^2*x4^2+x2^2*x4+x2*x3^2*x4^2+2*x2*x3*x4^3+x2*x3*x4^2+x2*x4^3+x2*x4^2,2*x1*x2^3*x4+2*x1*x4^4+x2^3*x3*x4^4+x2^3*x3*x4^3+2*x2^3*x4^5+2*x2^3*x4^4+2*x2^3*x4^2+2*x2^2*x3*x4^4+x2^2*x4^5+x2^2*x4^3+2*x2*x4^4,x2*x4^2,x2*x4,x1*x4,2*x1*x2^3*x4^2+x1*x2^3*x4+x1*x2^2*x4^2+x1*x2*x3*x4^3+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x3*x4^4+x1*x4^5+2*x1*x4^4+x2^3*x3*x4^4+2*x2^3*x3*x4^3+2*x2^3*x4^5+x2^3*x4^4+2*x2^3*x4^3+x2^3*x4^2+x2^2*x3*x4^4+2*x2^2*x4^5+x2^2*x4^4+x2*x3*x4^4+x2*x4^5+2*x2*x4^4,x1*x2^2*x4^4+x1*x2^2*x4^3+x1*x2^2*x4^2+2*x1*x2*x3*x4^5+2*x1*x2*x3*x4^4+x1*x2*x4^6+2*x1*x2*x4^4+2*x1*x2*x4^3+x1*x4^6+x1*x4^5+x1*x4^4+2*x2^2*x3*x4^5+x2^2*x3*x4^4+x2^2*x4^6+x2^2*x4^4+x2^2*x4^3+x2*x4^6+x2*x4^5+x2*x4^4,2*x1*x2*x3^2*x4+2*x1*x2*x3*x4^2+2*x1*x2*x4^3+2*x1*x3^2*x4^2+2*x1*x3*x4^3+2*x1*x4^4+x2^2*x3*x4^3+2*x2^2*x3*x4^2+2*x2^2*x4^4+x2^2*x4^3+2*x2*x3^2*x4^2+x2*x4^4,2*x1*x2^3*x4+2*x1*x4^4+x2^3*x3*x4^4+x2^3*x3*x4^3+2*x2^3*x4^5+2*x2^3*x4^4+2*x2^3*x4^2+2*x2^2*x3*x4^4+x2^2*x4^5+x2^2*x4^3+2*x2*x4^4,2*x1*x2^2*x4+x1*x2^2+x1*x2*x3^2*x4+x1*x2*x3*x4+2*x1*x2*x4^3+2*x1*x2*x4+x1*x3^2*x4^2+x1*x3*x4^2+2*x1*x4^4+x1*x4^3+x1*x4^2+x2^2*x3*x4^3+x2^2*x3*x4^2+2*x2^2*x4^4+2*x2^2*x4^3+2*x2^2*x4^2+x2^2*x4+x2*x3^2*x4^2+2*x2*x3*x4^3+x2*x3*x4^2+x2*x4^3+x2*x4^2,x1*x2^2*x4^4+2*x1*x2*x3*x4^5+x1*x2*x3*x4^4+x1*x2*x3*x4^3+x1*x2*x4^6+x1*x2*x4^5+2*x1*x2*x4^4+x1*x3*x4^4+x1*x4^6+2*x1*x4^5+2*x2^2*x3*x4^5+2*x2^2*x3*x4^4+x2^2*x4^6+2*x2^2*x4^5+x2*x3*x4^4+x2*x4^6+2*x2*x4^5,2*x1*x2*x3*x4+x1*x2*x4^2+2*x1*x3*x4^2+x1*x4^3+x2^2*x4^3+2*x2^2*x4^2+2*x2*x3*x4^2+2*x2*x4^3,x1*x2*x3+x1*x2*x4^2+x1*x2*x4+2*x1*x2+x1*x3*x4+2*x1*x4+x2*x3*x4+2*x2*x4^2+2*x2*x4,x1*x2*x3*x4+2*x1*x2*x3+2*x1*x2*x4^2+x1*x2*x4+x1*x3*x4^2+2*x1*x3*x4+2*x1*x4^3+x1*x4^2+x2*x3*x4^2+2*x2*x3*x4+x4^3,x1*x2*x4,x2*x4^2,x4]]; 
L27:=[[q[k]: q in L27]: k in [1..#L27[1]]]; 


//construction of the generic point of RE (thus of R(M_27), one checks that there are no cubic through the 27 generic points

FU<x2,x3,x4>:=FunctionField(GF(3),3);
x1:=2*x2*x4/(x4 + x2);
P2<x,y,z>:=ProjectiveSpace(FU,2);
// now redefine L27 using the line above before 
P27:=[P2!q: q in L27];
// here we checked with the algorithm ConfL5 that there are only 117 triple point ; one can find the algorithm for ConfL5 in the ancillary file of the following paper : https://arxiv.org/abs/2306.01053
//ConfL5(DualConf(P27)) eq [[3,117]];
Lin:=LinearSystem(LinearSystem(P2,3),P27);
// no cubic sections:
#Sections(Lin) eq 0;



//For the immersed component Z we compute the generic point of Z_red and check that there is a cubic containing the 27 dual points
FU<x2,x4>:=FunctionField(GF(3),2);
x3 := x4 + 1 + x4/x2;
x1:=2*x2*x4/(x4 + x2);
P2<x,y,z>:=ProjectiveSpace(FU,2);
//here also copy past the definition of L27 before defining P27
P27:=[P2!q: q in L27];
//ConfL5(DualConf(P27)) eq [[3,117]];
Lin:=LinearSystem(LinearSystem(P2,3),P27);
#Sections(Lin) eq 1;








